Stance Control Inspired by Cerebellum Stabilizes Reflex-Based Locomotion on HyQ Robot

Advances in legged robotics are strongly rooted in animal observations. A clear illustration of this claim is the generalization of Central Pattern Generators (CPG), first identified in the cat spinal cord, to generate cyclic motion in robotic locomotion. Despite a global endorsement of this model, physiological and functional experiments in mammals have also indicated the presence of descending signals from the cerebellum, and reflex feedback from the lower limb sensory cells, that closely interact with CPGs. To this day, these interactions are not fully understood. In some studies, it was demonstrated that pure reflex-based locomotion in the absence of oscillatory signals could be achieved in realistic musculoskeletal simulation models or small compliant quadruped robots. At the same time, biological evidence has attested the functional role of the cerebellum for predictive control of balance and stance within mammals. In this paper, we promote both approaches and successfully apply reflex-based dynamic locomotion, coupled with a balance and gravity compensation mechanism, on the state-of-art HyQ robot. We discuss the importance of this stability module to ensure a correct foot lift-off and maintain a reliable gait. The robotic platform is further used to test two different architectural hypotheses inspired by the cerebellum. An analysis of experimental results demonstrates that the most biologically plausible alternative also leads to better results for robust locomotion.

==> limitcycle.py <==
import pickle
import pprint
import rosbag
import matplotlib.pyplot as plt
import numpy as np
from scipy import interpolate
import sys
import matplotlib
import seaborn as sns

folders = ["/home/gurbain/dat/2019/HyQ 19/real/20190612-200500",
           "/home/gurbain/dat/2019/HyQ 19/real/20190612-202525",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-095815",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-100353",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-135152_nofs_success",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-182247_fs_fail",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-224902_fs_fail",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-234430_nofs_success",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-234916_fs_success",
           "/home/gurbain/dat/2019/HyQ 19/real/20190613-235323_fs_fail_glitch",
           "/home/gurbain/dat/2019/HyQ 19/real/20190614-001335_fs_fail_glitch",
           "/home/gurbain/dat/2019/HyQ 19/real/20190614-010003_fs_fail"]


stance = ["des_stance",
           "des_stance",
           "des_stance",
           "des_stance",
           "des_stance",
           "grf_stance",
           "grf_stance",
           "des_stance",
           "grf_stance",
           "grf_stance",
           "grf_stance",
           "grf_stance"]
N = 350

def process():
    for f in folders:
        data = rosbag.Bag(f + "/record.bag", "r")

        t_i = 120
        t_f = 180
        if f == "/home/gurbain/dat/2019/HyQ 19/real/20190612-20050" or f == "/home/gurbain/dat/2019/HyQ 19/real/20190612-202525":
            t_i = 90
            t_f = 150


        t0 = None
        t_nn = []
        a_nn = []
        t_tgt = []
        a_tgt = []
        for topic, msg, t in data.read_messages(topics=["/hyq/des_nn_joint_states", "/hyq/des_rcf_joint_states"]):
            if t0 is None:
                t0 = t
            if topic == "/hyq/des_nn_joint_states":
                t_nn.append((t - t0).to_sec())
                a_nn.append(np.array(msg.position)[np.array([1, 2, 4, 5, 7, 8, 10, 11])])
            elif topic == "/hyq/des_rcf_joint_states":
                t_tgt.append((t - t0).to_sec())
                a_tgt.append(np.array(msg.position)[np.array([1, 2, 4, 5, 7, 8, 10, 11])])  

        a_nn = np.mat(a_nn)
        t_nn = np.array(t_nn)
        a_tgt = np.mat(a_tgt)
        t_tgt = np.array(t_tgt)
        t_i = max(t_i, max(min(t_tgt), min(t_nn)))
        t_f = min(t_f, min(max(t_tgt), max(t_nn)))

        f_nn = interpolate.interp1d(t_nn, a_nn, axis=0)
        f_tgt = interpolate.interp1d(t_tgt, a_tgt, axis=0)
        t_new = np.arange(t_i, t_f, 0.01)
        a_nn = f_nn(t_new)
        a_tgt = f_tgt(t_new)
        d = {"nn": a_nn, 'tgt': a_tgt, "t": t_new - 120}

        with open(f + '/nrmse.pkl', 'wb') as h:
            pickle.dump(d, h, protocol=pickle.HIGHEST_PROTOCOL)

def nrmse(pred, tgt):

    # Compute rmse
    rmse = np.sqrt(np.mean((pred - tgt)**2, axis=1))
    rng = np.std(pred)

    # Moving average
    return np.convolve(rmse / rng, np.ones((N,))/N, mode='valid')

def plot():

    sns.set(style="ticks", font="serif")

    p = sns.color_palette()
    red = p[3]
    green = p[2]
    blue = p[0]
    orange = p[1]

    # Nn Figure
    sns.set_context("talk")
    fig = plt.figure(figsize=(10, 5))
    l = []
    for i, f in enumerate(folders):
        data = pickle.load(open(f + "/nrmse.pkl", "rb"))
        if stance[i] == "des_stance":
            color = green
            linestyle = "-."
        else:
            color = red
            linestyle = '-'
        
        if data["t"][0] == -30:
            data["t"] = 2* (data["t"] + 30)
        line, = plt.plot(data["t"][N-1:] + 120, nrmse(data["nn"], data["tgt"]), linestyle=linestyle, color=color)
        l.append(line)
    
    fontproperties = fig.axes[0].xaxis.get_label().get_fontproperties()
    plt.annotate('Time [s]', xy=(1.03, 0.02), xytext=(1.2, -0.1), ha='left', va='top',
        xycoords='axes fraction', textcoords='offset points', fontproperties=fontproperties)
    plt.annotate('', xy=(-0.18, -0.2), xycoords='axes fraction', xytext=(0., -0.2), 
            arrowprops=dict(arrowstyle="<-", color="k"))
    plt.annotate('', xy=(0., -0.2), xycoords='axes fraction', xytext=(0.5, -0.2), 
            arrowprops=dict(arrowstyle="<->", color="k"))
    plt.annotate('', xy=(0.5, -0.2), xycoords='axes fraction', xytext=(1, -0.2), 
            arrowprops=dict(arrowstyle="<->", color='k'))
    plt.text(-0.1, -0.16, 'Training', horizontalalignment='center', verticalalignment='center', transform=fig.axes[0].transAxes)
    plt.text(0.25, -0.16, 'Closing', horizontalalignment='center', verticalalignment='center', transform=fig.axes[0].transAxes)
    plt.text(0.75, -0.16, 'Testing', horizontalalignment='center', verticalalignment='center', transform=fig.axes[0].transAxes)
    
    plt.xlim([120, 180])
    plt.xlabel("        ", horizontalalignment='right', x=1.15)
    plt.ylabel("Neural Network NRMSE")
    plt.legend((l[4], l[5]), ('PSE', "RSE"), loc="upper left", frameon=False)
    sns.despine()
    plt.tight_layout()
    plt.savefig("limitcycle_a.png", dpi=150, bbox_inches='tight')
    #plt.show()

    # Diverging Attractor
    sns.set_style("white", {"font.family": "serif"})
    fig = plt.figure(figsize=(5, 5))
    data = pickle.load(open("/home/gurbain/dat/2019/HyQ 19/real/20190613-224902_fs_fail/ctrl.pkl", "rb"))
    plt.plot(data[1][0:2000, 2], data[1][0:2000, 3], label="Target")
    plt.plot(data[1][-9000:-8000, 2], data[1][-9000:-8000, 3], linestyle='-.', label="Stable")
    plt.plot(data[1][-7000:, 2], data[1][-7000:, 3], linestyle='--', label="Diverging")
    plt.plot(data[1][-5000, 2], data[1][-5000, 3],  color="k", marker='o', linestyle='None', markersize=7, label="Steady State")

    plt.xlabel("KFE Joint Position")
    plt.ylabel("HFE Joint Position")
    plt.xlim([0.5, 1.0])
    plt.ylim([-1.9, -1.3])
    plt.legend(frameon=False, fontsize="small")
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()
    plt.savefig("limitcycle_b.png", dpi=150, bbox_inches='tight')
    #plt.show()

    # Good Attractor
    sns.set_style("white", {"font.family": "serif"})
    fig = plt.figure(figsize=(5, 5))
    data = pickle.load(open("/home/gurbain/dat/2019/HyQ 19/real/20190613-135152_nofs_success/ctrl.pkl", "rb"))
    plt.plot(data[1][0:2000, 2], data[1][0:2000, 3], label="Target")
    plt.plot(data[1][-3000:-1000, 2], data[1][-3000:-1000, 3], linestyle='-.', label="Stable")

    plt.xlabel("KFE Joint Position")
    plt.ylabel("HFE Joint Position")
    plt.xlim([0.5, 1.0])
    plt.ylim([-1.9, -1.3])
    plt.legend(loc="lower left", frameon=False, fontsize="small")
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()
    plt.savefig("limitcycle_c.png", dpi=150, bbox_inches='tight')
    #plt.show()



if __name__ == "__main__":

    if len(sys.argv) > 1:
        if sys.argv[1] == "process":
             process()
        if sys.argv[1] == "plot":
             plot()
    else:
        print "This script requires an argument"

==> synchronicity.py <==
import pickle
import pprint
import rosbag
import matplotlib.pyplot as plt
import numpy as np
from scipy import interpolate
import sys
import matplotlib
import scipy.io
import seaborn as sns


def plot(file, name):


    sns.set(style="ticks", font="serif")
    sns.set_context("talk")
    fig = plt.figure(figsize=(10, 4))

    data = scipy.io.loadmat("/home/gurbain/dat/2019/HyQ 19/real/" + file + "/foot_height.mat")

    t_i = 165
    t_f = 178
    t_nn = []
    a1_nn = []
    a2_nn = []
    t_tgt = []
    a1_tgt = []
    a2_tgt = []

    t_nn = np.array(data["t_nn"][0, :] - data["t_nn"][0, 0])
    a1_nn = np.array(data["LF_NN"][:, 2])[0:len(t_nn)]
    a2_nn = np.array(data["RF_NN"][:, 2])[0:len(t_nn)]
    t_tgt = np.array(data["t"][0, :] - data["t"][0, 0])
    a1_tgt = np.array(data["LF_RCF"][:, 2])[0:len(t_tgt)]
    a2_tgt = np.array(data["RF_RCF"][:, 2])[0:len(t_tgt)]
    t_i = max(t_i, max(min(t_tgt), min(t_nn)))
    t_f = min(t_f, min(max(t_tgt), max(t_nn)))

    f1_nn = interpolate.interp1d(t_nn, a1_nn, axis=0)
    f2_nn = interpolate.interp1d(t_nn, a2_nn, axis=0)
    f1_tgt = interpolate.interp1d(t_tgt, a1_tgt, axis=0)
    f2_tgt = interpolate.interp1d(t_tgt, a2_tgt, axis=0)
    t = np.arange(t_i, t_f, 0.005)
    a1_nn = f1_nn(t)
    a2_nn = f2_nn(t)
    a1_tgt = f1_tgt(t)
    a2_tgt = f2_tgt(t)

    plt.plot(t, a1_tgt, linestyle="-", label="Front Left Target")
    plt.plot(t, a1_nn, linestyle='--', label="Front Left Prediction")
    plt.plot(t, a2_tgt, linestyle="-", label="Front Right Target")
    plt.plot(t, a2_nn, linestyle='--', label="Front Right Prediction")

    plt.xlim([170, 175])
    plt.ylim([-0.6, -0.475])
    plt.xlabel("Time [s]")
    plt.ylabel("Foot Z Position in Body Frame [m]")
    lgd = plt.legend(loc='upper right', bbox_to_anchor=(1., 1.0, 0, 0.2), borderaxespad=0., frameon=False, ncol=2)
    sns.despine()
    plt.savefig("synchronicity_" + name + ".png", dpi=150, bbox_extra_artists=(lgd,), bbox_inches='tight')
    #plt.show()

plot("20190613-234916_fs_success", "a")
plot("20190613-234430_nofs_success", "b")

